Root finding via local measurement

We consider the problem of numerically identifying roots of a target function - under the constraint that we can only measure the derivatives of the function at a given point, not the function itself. We describe and characterize two methods for doing this: (1) a local-inversion "inching process", where we use local measurements to repeatedly identify approximately how far we need to move to drop the target function by the initial value over N, an input parameter, and (2) an approximate Newton's method, where we estimate the current function value at a given iteration via estimation of the integral of the function's derivative, using N samples. When applicable, both methods converge algebraically with N, with the power of convergence increasing with the number of derivatives applied in the analysis.

==> smoothstep.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    149908,       3241]
NotebookOptionsPosition[    144396,       3138]
NotebookOutlinePosition[    144755,       3154]
CellTagsIndexPosition[    144712,       3151]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   FractionBox[
    RowBox[{"Exp", "[", "x", "]"}], 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"Exp", "[", "x", "]"}]}]], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.881314695397682*^9, 
  3.881314701436763*^9}},ExpressionUUID->"8f7f340a-7712-43a3-8287-\
ba7ae0e18589"],

Cell[BoxData[
 RowBox[{"Log", "[", 
  RowBox[{"1", "+", 
   SuperscriptBox["\[ExponentialE]", "x"]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8813147020827217`*^9},ExpressionUUID->"fd3ebca0-1ff5-496e-bcaa-\
b5ac749355a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", "x"]}], "]"}], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.8813147106892433`*^9, 
  3.881314712084875*^9}},ExpressionUUID->"d38ebcf7-72b1-41ff-818f-\
9764c4cc10a0"],

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", "x"]}]}], "]"}]}], ")"}], 
   RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}]], "Input",
 CellChangeTimes->{{3.881394230274686*^9, 
  3.881394230300016*^9}},ExpressionUUID->"b7a7ee1d-2a14-4d00-8749-\
8595c1eb9f06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"ArcTan", "[", "x", "]"}], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.8813942419745207`*^9, 
  3.881394244101117*^9}},ExpressionUUID->"b0fbfd9f-ecfe-47a0-a19c-\
1f76129b3d5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", " ", 
   RowBox[{"ArcTan", "[", "x", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.881394244756363*^9},ExpressionUUID->"e511bf07-b96b-4995-9b44-\
6aebb28f7491"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"ArcTan", "[", "x", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"]}], "]"}]}]}], ")"}], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.8813942497328978`*^9, 
  3.881394258388516*^9}},ExpressionUUID->"78d98485-f571-4b92-ba07-\
01c8dd5960d3"],

Cell[BoxData[
 RowBox[{
  FractionBox["x", "2"], "-", 
  FractionBox[
   RowBox[{"ArcTan", "[", "x", "]"}], "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"ArcTan", "[", "x", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "x", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.881394258945942*^9},ExpressionUUID->"f2829aed-5b9c-4db0-9d7f-\
01b9d7dc6539"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"Erf", "[", "x", "]"}], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.8813942817973146`*^9, 
  3.881394283580633*^9}},ExpressionUUID->"ecefa4c0-307a-4226-b1d0-\
7e6ecd098160"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["x", "2"]}]], 
   SqrtBox["\[Pi]"]], "+", 
  RowBox[{"x", " ", 
   RowBox[{"Erf", "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.881394284187817*^9},ExpressionUUID->"a3529e05-5f7c-490e-97b4-\
12618f92a5bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        SuperscriptBox["x", "2"]}]], 
      SqrtBox["\[Pi]"]], "+", 
     RowBox[{"x", " ", 
      RowBox[{"Erf", "[", "x", "]"}]}]}], ")"}], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.881394288597541*^9, 
  3.881394294442305*^9}},ExpressionUUID->"ea8d7ac6-9d3b-45be-bda5-\
fffc1e0dfa81"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}]], " ", "x"}], 
   RowBox[{"2", " ", 
    SqrtBox["\[Pi]"]}]], "+", 
  FractionBox[
   RowBox[{"Erf", "[", "x", "]"}], "4"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"Erf", "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.881394294936919*^9},ExpressionUUID->"97135f80-7385-411b-942f-\
d30ffbc27b8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "x"}], "]"}]}], ")"}], "0.5"]], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.881394307747089*^9, 
  3.881394343248068*^9}},ExpressionUUID->"9bd70c2b-feff-4a18-8be5-\
cce813599ca6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2.`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", "x"]}], ")"}], "0.5`"], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"0.5`", ",", "0.5`", ",", "1.5`", ",", 
     RowBox[{
      RowBox[{"-", "1.`"}], " ", 
      SuperscriptBox["\[ExponentialE]", "x"]}]}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "x"}]]}], ")"}], "0.5`"]]], "Output",
 CellChangeTimes->{{3.8813943196809673`*^9, 
  3.881394343619062*^9}},ExpressionUUID->"038c081a-ff6c-409b-92f5-\
ba5f2dd5a143"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{"2.`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", "x"]}], ")"}], "0.5`"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"0.5`", ",", "0.5`", ",", "1.5`", ",", 
        RowBox[{
         RowBox[{"-", "1.`"}], " ", 
         SuperscriptBox["\[ExponentialE]", "x"]}]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "x"}]]}], ")"}], "0.5`"]], ")"}], 
   RowBox[{"\[DifferentialD]", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.8813943299187593`*^9, 
  3.881394347685207*^9}},ExpressionUUID->"a2566b1d-b2d4-4753-812a-\
c7fdfb8070ef"],

Cell[BoxData[
 RowBox[{"2.`", " ", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", "x"]}], ")"}], "0.5`"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"0.5`", ",", "0.5`", ",", "1.5`", ",", 
        RowBox[{
         RowBox[{"-", "1.`"}], " ", 
         SuperscriptBox["\[ExponentialE]", "x"]}]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "x"}]]}], ")"}], "0.5`"]], 
    RowBox[{"\[DifferentialD]", "x"}]}]}]}]], "Output",
 CellChangeTimes->{{3.881394336342133*^9, 
  3.881394348368456*^9}},ExpressionUUID->"4b94196b-99b6-4a4a-b06d-\
424850903348"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  FractionBox["x", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      SuperscriptBox["x", "4"]}], ")"}], 
    RowBox[{"1", "/", "4"}]]]}]], "Input",
 CellChangeTimes->{{3.8813947087654247`*^9, 
  3.881394779378716*^9}},ExpressionUUID->"b92499a1-20b0-43c5-ab34-\
e078386e1633"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["x", "2"], " ", 
  RowBox[{"Hypergeometric2F1", "[", 
   RowBox[{
    FractionBox["1", "4"], ",", 
    FractionBox["1", "2"], ",", 
    FractionBox["3", "2"], ",", 
    RowBox[{"-", 
     SuperscriptBox["x", "4"]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.881394719830298*^9, 
  3.881394767225979*^9}},ExpressionUUID->"7282d6d0-ed5e-4044-a99d-\
f9645dfd96cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"temp", " ", "=", " ", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox["x", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        SuperscriptBox["x", "3"]}], ")"}], 
      RowBox[{"1", "/", "3"}]]], 
    RowBox[{"\[DifferentialD]", "x"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Integral]", 
  RowBox[{"temp", 
   RowBox[{"\[DifferentialD]", "x"}]}]}]}], "Input",
 CellChangeTimes->{{3.881394725310655*^9, 3.881394757039997*^9}, {
  3.881394841808323*^9, 
  3.881394877991931*^9}},ExpressionUUID->"9b972a00-2f56-42c5-846f-\
d19c32dec7bc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["x", "2"], " ", 
  RowBox[{"Hypergeometric2F1", "[", 
   RowBox[{
    FractionBox["1", "3"], ",", 
    FractionBox["2", "3"], ",", 
    FractionBox["5", "3"], ",", 
    RowBox[{"-", 
     SuperscriptBox["x", "3"]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8813947257968073`*^9, 3.8813947282750177`*^9}, 
   3.8813947585286913`*^9, {3.881394848595132*^9, 
   3.88139487829587*^9}},ExpressionUUID->"652bb3bc-8014-4517-8092-\
c58496772a28"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "3"]}], ")"}], 
      RowBox[{"2", "/", "3"}]]}], "+", 
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        FractionBox["5", "3"], "}"}], ",", 
       RowBox[{"-", 
        SuperscriptBox["x", "3"]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8813947257968073`*^9, 3.8813947282750177`*^9}, 
   3.8813947585286913`*^9, {3.881394848595132*^9, 
   3.88139487830442*^9}},ExpressionUUID->"55f34a0a-2b58-499a-9bf0-\
09d878fd9b88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox["x", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       SuperscriptBox["x", "2"]}], ")"}], 
     RowBox[{"1", "/", "2"}]]], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.881394879464122*^9, 
  3.8813949132623043`*^9}},ExpressionUUID->"fe26cef9-ffdb-4d47-a185-\
67d764fc189b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt2Xc0V///AHCb7L2LvCsrozLKel2ZFaWkRNMoSQpllKhPiIzIKKtBIRRJ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       "]]},
     Annotation[#, "Charting`Private`Tag$51871#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-10, 10}, {-0.9950371898078727, 0.9950371898078727}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.881394890059957*^9, 
  3.881394913714902*^9}},ExpressionUUID->"2958ee08-c82f-46f3-9527-\
0757e88013bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "1"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", " ", "-", " ", 
      SuperscriptBox["u", "2"]}], ")"}], "n"], 
   RowBox[{"\[DifferentialD]", "u"}]}]}]], "Input",
 CellChangeTimes->{{3.881395448082697*^9, 
  3.881395461287695*^9}},ExpressionUUID->"f584251a-5ce5-49f2-b18e-\
fa64a738d07e"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "n"}], "]"}]}]], ",", 
   RowBox[{
    RowBox[{"Re", "[", "n", "]"}], ">", 
    RowBox[{"-", "1"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.8813954597318287`*^9, 
  3.8813954634467163`*^9}},ExpressionUUID->"8ae14a43-c8be-4e1a-8d56-\
7e4b755d9444"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "x"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", " ", "-", " ", 
      SuperscriptBox["u", "2"]}], ")"}], "n"], 
   RowBox[{"\[DifferentialD]", "u"}]}]}]], "Input",
 CellChangeTimes->{
  3.881395484357428*^9},ExpressionUUID->"22c42cc2-4aac-4a22-879a-\
78a7406c2e55"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      RowBox[{"-", "n"}], ",", 
      FractionBox["3", "2"], ",", 
      SuperscriptBox["x", "2"]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "<", 
     RowBox[{"Re", "[", "x", "]"}], "\[LessEqual]", "1"}], "||", 
    RowBox[{"x", "\[NotElement]", 
     TemplateBox[{},
      "Reals"]}]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.881395487943419*^9},ExpressionUUID->"bb2b3326-8376-42ef-9a60-\
c2adc20fce41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"-", "n"}], ",", 
          FractionBox["3", "2"], ",", 
          SuperscriptBox["x", "2"]}], "]"}]}], 
       FractionBox[
        RowBox[{
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "n"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "n"}], "]"}]}]]]}], " ", "+", " ", 
     FractionBox["1", "2"]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "\[Rule]", "2"}], ",", " ", 
      RowBox[{"x", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"2", "y"}], " ", "-", "1"}]}]}], "}"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8813954922370787`*^9, 3.881395535946021*^9}, {
  3.881395582824689*^9, 
  3.8813956042142572`*^9}},ExpressionUUID->"c34016db-6314-4d0b-be14-\
dcf705e14e71"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl2Hc8le/7APAjFUlEEiJkhKyWIs5FlJkyUiRRtjJT9soeEbI+kp2GkZEy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       "]]},
     Annotation[#, "Charting`Private`Tag$55245#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8813954978954563`*^9, 3.881395536285355*^9}, 
   3.881395604956069*^9},ExpressionUUID->"ba33749d-0736-48ff-870d-\
8e9930920afb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LateXForm", "[", 
  FractionBox[
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "n"}], "]"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.881397813233327*^9, 
  3.88139782673291*^9}},ExpressionUUID->"40cf4f69-c7aa-48ea-95a1-\
575098b00169"],

Cell[BoxData[
 RowBox[{"LateXForm", "[", 
  FractionBox[
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "n"}], "]"}]}]], "]"}]], "Output",
 CellChangeTimes->{{3.8813978209982357`*^9, 
  3.8813978271087723`*^9}},ExpressionUUID->"9eb6a9d9-a0aa-4c46-bbc1-\
1ea1874de850"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "n"}], "]"}]}], 
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.881397830722739*^9, 3.881397863404001*^9}, 
   3.881397898375082*^9},ExpressionUUID->"9d3847c4-980c-4fe5-9c28-\
9dd96fc80df0"],

Cell["\<\
\\frac{2 \\Gamma \\left(n+\\frac{3}{2}\\right)}{\\sqrt{\\pi } \\Gamma (n+1)}\
\>", "Output",
 CellChangeTimes->{{3.881397849888246*^9, 3.881397864387411*^9}, 
   3.8813978987501087`*^9},ExpressionUUID->"c1106b30-9e28-419c-8480-\
2cc01aa5fc2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", 
  FractionBox[
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "n"}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.881397893789608*^9, 
  3.881397894300269*^9}},ExpressionUUID->"6645a5d7-5a45-4ad0-bcd7-\
6729c00e8946"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "n"}], "]"}]}], 
  RowBox[{
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.881397894587163*^9},ExpressionUUID->"b1747598-1b11-4b8e-9df8-\
16b5bb5d2f7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"styles", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", "color", "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Dashed", ",", "color"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"DotDashed", ",", "color"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Dotted", ",", "color"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"color", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Gray"}], "}"}]}], "}"}]}], "]"}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"p", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], "]"}]}], 
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]], " ", "x", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"-", "n"}], ",", 
          FractionBox["3", "2"], ",", 
          SuperscriptBox["x", "2"]}], "]"}]}], "/.", 
       RowBox[{"n", "\[Rule]", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], "]"}]}], 
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]], " ", "x", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"-", "n"}], ",", 
          FractionBox["3", "2"], ",", 
          SuperscriptBox["x", "2"]}], "]"}]}], "/.", 
       RowBox[{"n", "\[Rule]", "2"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], "]"}]}], 
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]], " ", "x", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"-", "n"}], ",", 
          FractionBox["3", "2"], ",", 
          SuperscriptBox["x", "2"]}], "]"}]}], "/.", 
       RowBox[{"n", "\[Rule]", "10"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "n"}], "]"}]}], 
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]], " ", "x", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"-", "n"}], ",", 
          FractionBox["3", "2"], ",", 
          SuperscriptBox["x", "2"]}], "]"}]}], "/.", 
       RowBox[{"n", "\[Rule]", "100"}]}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "styles"}], ",", " ", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0.9", ",", "1"}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{"0.9", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"Black", ",", " ", "Dotted", ",", " ", "Thin"}], "}"}]}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q1", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "[", "Large", "]"}], ",", "Black", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"0.7292992756568318", ",", "0.9"}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "[", "Large", "]"}], ",", "Black", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"0.6214892451244585", ",", "0.9"}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q3", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "[", "Large", "]"}], ",", "Black", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"0.3437825697972861", ",", "0.9"}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q4", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "[", "Large", "]"}], ",", "Black", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"0.11548678205635932", ",", "0.9"}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.881401041113702*^9, 3.8814011307083073`*^9}, {
  3.8814011625528*^9, 3.881401162667061*^9}, {3.881401249888015*^9, 
  3.88140128480844*^9}, {3.88140134103048*^9, 3.881401446630603*^9}, {
  3.8814014905453577`*^9, 3.88140150284805*^9}, {3.8814015726326733`*^9, 
  3.8814015994115057`*^9}, {3.8814016850175047`*^9, 3.881401711879141*^9}, {
  3.881402270418433*^9, 3.88140231194634*^9}, {3.8814023754330273`*^9, 
  3.881402412648423*^9}},ExpressionUUID->"6e9be812-1032-4bce-9d43-\
75e5335d2989"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Directive", "[", 
    InterpretationBox[
     ButtonBox[
      TooltipBox[
       GraphicsBox[{
         {GrayLevel[0], RectangleBox[{0, 0}]}, 
         {GrayLevel[0], RectangleBox[{1, -1}]}, 
         {GrayLevel[0], RectangleBox[{0, -1}, {2, 1}]}},
        AspectRatio->1,
        DefaultBaseStyle->"ColorSwatchGraphics",
        Frame->True,
        FrameStyle->GrayLevel[0.],
        FrameTicks->None,
        ImageSize->
         Dynamic[{
          Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification]}],
        PlotRangePadding->None],
       "GrayLevel[0]"],
      Appearance->None,
      BaseStyle->{},
      BaselinePosition->Baseline,
      ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
        If[
         Not[
          AbsoluteCurrentValue["Deployed"]], 
         SelectionMove[Typeset`box$, All, Expression]; 
         FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
         FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0]; 
         FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
         MathLink`CallFrontEnd[
           FrontEnd`AttachCell[Typeset`box$, 
            FrontEndResource["GrayLevelColorValueSelector"], {
            0, {Left, Bottom}}, {Left, Top}, 
            "ClosingActions" -> {
             "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
      DefaultBaseStyle->{},
      Evaluator->Automatic,
      Method->"Preemptive"],
     GrayLevel[0],
     Editable->False,
     Selectable->False], "]"}], ",", 
   RowBox[{"Directive", "[", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {GrayLevel[0], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->GrayLevel[0.],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
            Magnification]}],
         PlotRangePadding->None],
        "GrayLevel[0]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["GrayLevelColorValueSelector"], {
             0, {Left, Bottom}}, {Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      GrayLevel[0],
      Editable->False,
      Selectable->False]}], "]"}], ",", 
   RowBox[{"Directive", "[", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], "}"}], "]"}], 
     ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {GrayLevel[0], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->GrayLevel[0.],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
            Magnification]}],
         PlotRangePadding->None],
        "GrayLevel[0]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["GrayLevelColorValueSelector"], {
             0, {Left, Bottom}}, {Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      GrayLevel[0],
      Editable->False,
      Selectable->False]}], "]"}], ",", 
   RowBox[{"Directive", "[", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {GrayLevel[0], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->GrayLevel[0.],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
            Magnification]}],
         PlotRangePadding->None],
        "GrayLevel[0]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["GrayLevelColorValueSelector"], {
             0, {Left, Bottom}}, {Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      GrayLevel[0],
      Editable->False,
      Selectable->False]}], "]"}], ",", 
   RowBox[{"Directive", "[", 
    InterpretationBox[
     ButtonBox[
      TooltipBox[
       GraphicsBox[{
         {GrayLevel[0], RectangleBox[{0, 0}]}, 
         {GrayLevel[0], RectangleBox[{1, -1}]}, 
         {GrayLevel[0.5], RectangleBox[{0, -1}, {2, 1}]}},
        AspectRatio->1,
        DefaultBaseStyle->"ColorSwatchGraphics",
        Frame->True,
        FrameStyle->GrayLevel[0.33333333333333337`],
        FrameTicks->None,
        ImageSize->
         Dynamic[{
          Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification]}],
        PlotRangePadding->None],
       "GrayLevel[0.5]"],
      Appearance->None,
      BaseStyle->{},
      BaselinePosition->Baseline,
      ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
        If[
         Not[
          AbsoluteCurrentValue["Deployed"]], 
         SelectionMove[Typeset`box$, All, Expression]; 
         FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
         FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0.5]; 
         FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
         MathLink`CallFrontEnd[
           FrontEnd`AttachCell[Typeset`box$, 
            FrontEndResource["GrayLevelColorValueSelector"], {
            0, {Left, Bottom}}, {Left, Top}, 
            "ClosingActions" -> {
             "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
      DefaultBaseStyle->{},
      Evaluator->Automatic,
      Method->"Preemptive"],
     GrayLevel[0.5],
     Editable->False,
     Selectable->False], "]"}], ",", 
   RowBox[{"Directive", "[", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {GrayLevel[0.5], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->GrayLevel[0.33333333333333337`],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
            Magnification]}],
         PlotRangePadding->None],
        "GrayLevel[0.5]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0.5]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["GrayLevelColorValueSelector"], {
             0, {Left, Bottom}}, {Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      GrayLevel[0.5],
      Editable->False,
      Selectable->False]}], "]"}], ",", 
   RowBox[{"Directive", "[", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], "}"}], "]"}], 
     ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {GrayLevel[0.5], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->GrayLevel[0.33333333333333337`],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
            Magnification]}],
         PlotRangePadding->None],
        "GrayLevel[0.5]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0.5]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["GrayLevelColorValueSelector"], {
             0, {Left, Bottom}}, {Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      GrayLevel[0.5],
      Editable->False,
      Selectable->False]}], "]"}], ",", 
   RowBox[{"Directive", "[", 
    RowBox[{
     RowBox[{"Dashing", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {GrayLevel[0.5], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->GrayLevel[0.33333333333333337`],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
            Magnification]}],
         PlotRangePadding->None],
        "GrayLevel[0.5]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = GrayLevel[0.5]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["GrayLevelColorValueSelector"], {
             0, {Left, Bottom}}, {Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      GrayLevel[0.5],
      Editable->False,
      Selectable->False]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8814010508881683`*^9, 3.8814011312206907`*^9}, 
   3.881401163547144*^9, 3.881401252544044*^9, 3.8814012856623487`*^9, {
   3.881401343403104*^9, 3.881401404590672*^9}, 3.8814014476468153`*^9, {
   3.881401493656007*^9, 3.8814015037625713`*^9}, 3.88140160028829*^9, {
   3.881401693399745*^9, 3.881401712294004*^9}, {3.8814022716323853`*^9, 
   3.881402283517168*^9}, 3.8814023137338552`*^9, {3.881402387761746*^9, 
   3.881402413082616*^9}},ExpressionUUID->"352eadd9-4130-4387-b78e-\
4b28d655c322"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwt1wkwV+0XB3AtSoudFiVrirytopROpbxkKQqhUoqSCPUXlUKURGRLvaVF
yZZSSiRHlkjEL5Ii+/Zb7n2yRT/K/3ln3jtz585n7tw75znne+/Mo+J03Mp5
ooiISAc9/70uhVm88XGCveP/HgSP/1IL/SUk+DZHlPOH+unzFRoDQwR1ho5u
GaXuc4cSwQ+CUm1X7YeoVy42d+rmE9R6UCPLUJ9otxdp7Sa443CkZzt19q0j
iV/bCFrs1PL6TP3Txmd9bRPB31Eis95R60kHf6v8Qp838XLMpvb9cM333SeC
SQ8aze9S54XcmVVYRVC/MrHtMvUoPM7OLSeIvXPneVGvF+ZZPS8mKKqWIbSm
9s8u/5FRQLApKTtgDXWBR/3V5FyCs2OjH8+h3tjRV3HjCcEeZ9PfnD8EA2+P
H4lJI7jwRqdyOnWRrfjUiIcEJ7dUCwKpt1QuNgz4hyC7de75xdQhF3Xb/OIJ
3nq12mjkN8F3G7ecP3GN4JI25ZxSapMXjq9dLtG6hluu21GHHXe32x9EcL+u
t5gydaXmmWE7f4LpH7erd47RviTGrzI/QXDksaujM7XVpar0VY4EITGAMR0l
GLOp0eQve4LHFOuLxulc6kZ7ezSsaV3rPY2yqG08J6srmNI+jrF24tQOdutu
iejR+sfO5aeO0DplTfSFKwjuIQckTKmbq2waBrQJdpQHSfOGaV2bveV6VOk6
OEJtFepDS1LDqyRo/7O0i0/QuT/seqlVNo3gNvPDqROpu++UlBdOpvflvxpG
DhJ0lWudnC1k8VV1c/y9AYIev2f53+xmcdn+RkzrI3iqOtj9cAGLJSlNntsZ
guF8ny+Dr1iMcGqWfywgeH+q66ag5yz+dUNWUoy6Eszlb6ewmH3m9/gLHkHV
p/JvPkWzuEhchtvXQ/BjVPLMDYdZ3DTfZjOP5qozI8HnwwEWDc45H1Sk/lUe
1rp7D4vzd69vNW8lqD7hePYJSxbXei8kyc0ET3vp7Uldx6KD3uLjaxsJaliV
p8tJsViAU51aa+ncPPLk709nMfr0IV8uzaFlWMb5ZaIsWqXM7yccgmeLonZu
EzJo5RAsPVRN8NNKu9HznQzmzDop3vqB5k+Wt43/isG424KDa2ku6+pm8N4e
YFCjcLxxjOYu8NCLgvQ9DLqUyOq8zyS4dHBfTJwtg9L8A1YxjwmGyj5b72rO
4CNvvQ7ldIIGVrsjpdYy+GRZzH6VZILJ1Q90HKUYFA91U35Fc+lbYXB+rECA
t7lRhyGE5ti+Z2d3rgDHjy0yKr1A6+NGLa7JFmBymsWwMc2h9rROTlKaAPMW
fftkcp5g299h6qbxAuxjnvqt8KNzLq1/f8NdgI6c100JxwgqFh6X05svwJYl
a9IrLOl8ZFaf1J8tQMUHLs5yO2g/nYW1BjIC1A54JLvHgmD99JCYLWICjPGo
M+/aRjDK+qaM1SAf13tONWwxJDiJXyLlXslHc2edIK/VBLnyCuJJZ/m4T+xN
s/Rsgi/cSkQlv/NwdZGyq00di2uUPVYkf+Eh/HzPJxwW8+pm7zX4xMNZwbYq
l6pZLDRwy3Yr46F5lDA5s4LFCkmZg+VZPFS6u0ezvZDF1ueOhYEXeRhl7O3d
mMHi9DHh6cFlPEyQ79ulcIHF/eErfnwN4qLXkUc7OxazeDo7+mKVPxfPvAtv
UdJgMa5pYP5bXy5yc7WC7dXo+7VfmqR4cJF3SGZuhSKLq6r0k3zsuRjSs+Bs
tAyLUyS22Miu5KLW+dtnykcZzIi0yTdr68XckZxJlZUMjkSfCUXoxWtzbu4y
cmUwSaJ5bkJbN9pLh3IGfQV4a9sK79rLXbj/eljjO3c+Bh074Ktp0oljy9/Y
brbn4ZlJaae8mXaUVpmbd02OiwcCqtXrU9ow3Fg1pKGyB+PedCXcOtqKw6l/
TnX4dGNey+KZGarN2Fj0Iesg24lqUhs370psxKBfVtwY9w58phV6tL2jAcc6
Ert+5bZhS2mWsq5uPZZw5iV8F7Zgl3bcSnxZiyV/pWQ8u9+E0udSdZdO4GBx
XMZOxd4G1NYl2g8HKnHK8l+eP2w/44UtTE2ubxkW6cQHih3hoPyuzCi72UXY
M/msaslgBT77WSpZrp6HZ4IdK1XDivFhY1cENzgT4w9KXypoeol7LednNx6M
xYXav5IKYxMxd/qZz0X/iwGjYL+hN8tuw+r2CQsCdz+BvCO3extP54Daj9e/
9ItyQe5SicfoxmIwSfpaZbG7CAbeeT3R3/UBtprLTBp6UQb1C9+GO8dyINLx
S8DynErQmtjU16X9GcosFMV3yHAgojOy9vd4AzAq8uc+3ayFe5m1bsVnm+B/
J5cciJxVD3eGy8xkOS3wpUnKyqW8AcqfJF05ldIG+/3W90w1a4ScYFtlvXUd
ULxEL6xYtBku37y+/fz3TtCYlt/7wLgVfDTj5hlYdoNivttW0dA2UHW0Vw9M
6wER4cRU7/Z28GUu29VN48Kw5Zt9pQs7IST9eNAefR406jjOWxjcBXNcNibO
d+WDp62UtGpTN6hbJ/X3nxTA3NjO3ZMVe0FnbpgOY8XAmgtKs06q9kJyzV+O
3jYM2Hjb13Ys6oWU5nrvITsGonfUmBev7IVDP212Du1nYKZ4/uYg415w+t7K
b/Rg4E9IjLbIyV54V5UqvSWMgc5Tm0XGKnphtkNQ51lkINPh7qMBXy6shZZt
Pmos6HxRE045x4UdzzP2gAYLr60emSlc4MLV0cHAKZoslJtk9m2M4MLPCnfR
yKUsdOjlr7t6jwuLcoy6QteyMEeuoXpxBRfof/iZ0nYWgiolR/bO44H/aGJ9
vS8Ltgbnjcvf8MDOyeCj9TsWmoa6JYuKeOC18dnquHIWnDItvrwu44GycGPG
pwoWjiktcHnC4YGel37p39X0fRPeXIjv4oEwOOiWQgMLmaXCgkPifBAOR0Y6
cVmYbOGzesJePui86BLxm04gbErzmPAAH6bnxyb4zSQgiVtLBl34IK3BWeUr
QUBhufzOXk8+JMcGnDguQ2CZTLZndTAfLvYnihspELCv70u/ncEHR5eJe2I0
CWTtc1fVH+NDzZfUb+lGBJxe/FC8O0EAp+eUL402JiA38+TcKVMFEGxbusBn
GwGf3NNSn6QF8O1rcI2uBQF9udA/rosEMLBsucc/1gSK3t//dsNKAP7qQq2+
gwTqdBqif6UIwG2Lm+eHcwRCrjhcdcwUwKaSKodDAQR025svlz4XwOiV7XXC
QAIJkV0B1woEYDrWcFQ5hMBeXr+HZp0A7t2dp2JxhUD3HXFTu3EB9AhVTFdd
JzAy3XBSrjUDW2cYOqg8JiDDSsQW2TOQXWwoYZ1JYAnnm3qlIwMlvbeiLz4h
sO+6t1GLKwMeIl/FO7IIFKvdvyx6joHl88aKA18SuLp+gpRVMgOFKTMarZFA
ilLVXYd0BjiSST4uhQTeTryxwvkpAyMT4r6ffEtgsHz5Tt88BpZJTpt5pZj2
13p/fOJHBnyCXrTeKiOw0APn838y8NnHQN6mmsAGyyuPB0cZKD8RsdawhsBu
HdsNf0RYMFbQV1vKofMVso7SM1gI52tu/f2JwI+LC5L0lFiw39XzKqCeQP4d
f83gv1kI4/6cMf87gfogk7wIMxbuHVSx66ImzvKm1y1ZyHuY5pzRTEBV+/Gx
NAcWLk2zf72qlcClV01Pao6z0Dr5qcWiDgJWnHW6igk09ydt3t7rJTB93Yy3
+bdZMJUs7bTj0vU++Ga6J4mF2BzllZI8Ast9/Q78k8nC3ZLLxl58AhJKOeFz
S1nYVRduLcsSeBd6cXYuzXloW1VuNrV/v/X93TUsgCrHcCchICgdzLneyIIE
R6zs0g8C74+t7JDvp/X0JJ/52E8goH6Cx4thFvpiD47vHiCwZiNnZNdvFjT+
yXnQSp0s6ykRK0bg21Ypq55BAsF5j9fKKNG657CLP/0ksF7dvyRLnYBYdHXa
1mECAxFm2y21CHwMU9z2ktrpAP9Q1Op/c8htvjpCYKOYZpSEGYFdVelWikKa
J68RhUxLApabHLL8qJ80lj00tyXw0s5Ms5Z6wROX1+FOBCKnNzv5j9L+z9E1
0j5CwF1wQu0jdUSQKOeDO4FQUd3ReWMExqwfdE/3I7DJU5PNpM7GE15p9Dsw
mbFDbJDaTdNwzCSY5twzQk/3N13XWJv05UjatyV6tVnU11yybi2OI9BfkbCB
T21cE7Co/CYBw7LRfJU/BHKSlAymJtN6XZ/+CKH2ECdlyekETu0efvCcWuNU
gZURzbmZntbRZurvrRHfu2jOg9KKYco4gdhte4+E5BPg2GxYuITaLFt7QL2I
AL9VTsGcetKCMf8SmuNg5q3iMeq8Sx/EDlXR3KgULgul9u67GTOplsA0lbDt
96i1HI4uSGog4HDt5tkc6raStambaQ5FZh97WUGdsHSaTjvNXaqN39g36h0J
DQWBNGfiQ+steqnFJqaYqNCcNMWvSO+nRrdTdYV0zlWtHBkhtc9nI8f9dA7x
pxKC6f4P/tsfwn/7Q/g/efgNzw==
       "]]},
     Annotation[#, "Charting`Private`Tag$61572#1"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt2Hk0Vt3bB3BFkzITqVSikCcyVVSXJCVRVIQKleKpKAopkTmlRErSkyKR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       "]]},
     Annotation[#, "Charting`Private`Tag$61572#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwt2nc8lt//B3CVkQaSpFLJKEmUUGm8JaKUJFtZLaOQhkJWJZWEVJLsmWgI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       "]]},
     Annotation[#, "Charting`Private`Tag$61572#3"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}], 
      LineBox[CompressedData["
1:eJxF2nlYTd/XAPBIJFQSkVBJJUlIA7KoJJRMDUJKypCSoVAalBAhCkUaNClU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       "]]},
     Annotation[#, "Charting`Private`Tag$61572#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.9999999999999999, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{-1, 
      FormBox[
       RowBox[{"-", "1"}], TraditionalForm]}, {0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{-1, 
      FormBox[
       RowBox[{"-", "1"}], TraditionalForm]}, {0.9, 
      FormBox["0.9`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.8814010508881683`*^9, 3.8814011312206907`*^9}, 
   3.881401163547144*^9, 3.881401252544044*^9, 3.8814012856623487`*^9, {
   3.881401343403104*^9, 3.881401404590672*^9}, 3.8814014476468153`*^9, {
   3.881401493656007*^9, 3.8814015037625713`*^9}, 3.88140160028829*^9, {
   3.881401693399745*^9, 3.881401712294004*^9}, {3.8814022716323853`*^9, 
   3.881402283517168*^9}, 3.8814023137338552`*^9, {3.881402387761746*^9, 
   3.881402413617845*^9}},ExpressionUUID->"67a4b771-fc4a-4591-8b64-\
b93ce9680ee3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Tiny], Opacity[1.], Dashing[{0, Small}], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2Z8+AwBv7BaL+bV2SLfYwfiPHZvVO
ySlwfkTkwvUfPi6B87n/N8a4y62H81UD37043L0Fzi8/Z2k/48tOOF98i+A9
Rsb9cP62R85nztscgvMPZc2VjnxzBM7/qmbLvzb3OJzP9HO1gLTqKTjf7H/C
tuB1Z+D8My0m545pnYfz5Se8/rny3QU4//X3+/euGlyC85e82n2Kr+8ynM8n
u/z9kydX4PyezK1pC1SuwfnfHFY/yai/DueXGB3ZInb4Bpx/f92R7ouKt+D8
31lXZmtW3YbztR3Z/6XtvgPnuy9STN8ofg8RXrLxSg9j7sP5Om9Cua/7PoDz
hfk/cBz5heCz7J+9XnnOQzg/22T3TU7vR3D+as+kBfu+IfhfX0sJPJv2GM7f
GuzOPMXlCZxf79E6f8szBF/xrteNxa1P4Xwr85YpkkbP4PwYufM/GS8j+F9P
9T4qaHwO589giSsJUnmBcP+9rYuYjiD4rLWNIZaFL+F8hpVx6x8JvYLzi2at
7xU6hODv1e7gEMx7DecLehXpNPG9gfPv6F64XLkHwd8wz17lSdxbOD92vZmg
7D8Ev6F1YeOdVe/g/LUvZGfz+byH85VaRDzYlyH40+W5v/7/j+ADAFYBCZo=

       "]]},
     Annotation[#, "Charting`Private`Tag$61628#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 1.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8814010508881683`*^9, 3.8814011312206907`*^9}, 
   3.881401163547144*^9, 3.881401252544044*^9, 3.8814012856623487`*^9, {
   3.881401343403104*^9, 3.881401404590672*^9}, 3.8814014476468153`*^9, {
   3.881401493656007*^9, 3.8814015037625713`*^9}, 3.88140160028829*^9, {
   3.881401693399745*^9, 3.881401712294004*^9}, {3.8814022716323853`*^9, 
   3.881402283517168*^9}, 3.8814023137338552`*^9, {3.881402387761746*^9, 
   3.881402413914114*^9}},ExpressionUUID->"8bad4db5-bd98-4a27-abbf-\
6565a5dcc3be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
  "p", ",", "q1", ",", " ", "q2", ",", " ", "q3", ",", " ", "q4", ",", "p2"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.881401253527804*^9, 3.88140125584065*^9}, {
  3.881401288592312*^9, 3.881401288719201*^9}, {3.8814014064274683`*^9, 
  3.881401408707101*^9}, {3.881401451212796*^9, 3.881401452812541*^9}, {
  3.881402319412039*^9, 
  3.8814023199620667`*^9}},ExpressionUUID->"50dc6499-a303-4432-a9b5-\
0d3d2436e031"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwt1wkwV+0XB3AtSoudFiVrirytopROpbxkKQqhUoqSCPUXlUKURGRLvaVF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        "]]},
      Annotation[#, "Charting`Private`Tag$61572#1"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt2Hk0Vt3bB3BFkzITqVSikCcyVVSXJCVRVIQKleKpKAopkTmlRErSkyKR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        "]]},
      Annotation[#, "Charting`Private`Tag$61572#2"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwt2nc8lt//B3CVkQaSpFLJKEmUUGm8JaKUJFtZLaOQhkJWJZWEVJLsmWgI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        "]]},
      Annotation[#, "Charting`Private`Tag$61572#3"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}],
        LineBox[CompressedData["
1:eJxF2nlYTd/XAPBIJFQSkVBJJUlIA7KoJJRMDUJKypCSoVAalBAhCkUaNClU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        "]]},
      Annotation[#, "Charting`Private`Tag$61572#4"]& ]}, {}, {}}, 
   {GrayLevel[0], PointSize[Large], PointBox[{0.7292992756568318, 0.9}]}, 
   {GrayLevel[0], PointSize[Large], PointBox[{0.6214892451244585, 0.9}]}, 
   {GrayLevel[0], PointSize[Large], PointBox[{0.3437825697972861, 0.9}]}, 
   {GrayLevel[0], PointSize[Large], 
    PointBox[{0.11548678205635932`, 0.9}]}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[Tiny], Opacity[1.], Dashing[{0, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2Z8+AwBv7BaL+bV2SLfYwfiPHZvVO
ySlwfkTkwvUfPi6B87n/N8a4y62H81UD37043L0Fzi8/Z2k/48tOOF98i+A9
Rsb9cP62R85nztscgvMPZc2VjnxzBM7/qmbLvzb3OJzP9HO1gLTqKTjf7H/C
tuB1Z+D8My0m545pnYfz5Se8/rny3QU4//X3+/euGlyC85e82n2Kr+8ynM8n
u/z9kydX4PyezK1pC1SuwfnfHFY/yai/DueXGB3ZInb4Bpx/f92R7ouKt+D8
31lXZmtW3YbztR3Z/6XtvgPnuy9STN8ofg8RXrLxSg9j7sP5Om9Cua/7PoDz
hfk/cBz5heCz7J+9XnnOQzg/22T3TU7vR3D+as+kBfu+IfhfX0sJPJv2GM7f
GuzOPMXlCZxf79E6f8szBF/xrteNxa1P4Xwr85YpkkbP4PwYufM/GS8j+F9P
9T4qaHwO589giSsJUnmBcP+9rYuYjiD4rLWNIZaFL+F8hpVx6x8JvYLzi2at
7xU6hODv1e7gEMx7DecLehXpNPG9gfPv6F64XLkHwd8wz17lSdxbOD92vZmg
7D8Ev6F1YeOdVe/g/LUvZGfz+byH85VaRDzYlyH40+W5v/7/j+ADAFYBCZo=

        "]]},
      Annotation[#, "Charting`Private`Tag$61628#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{358.453125, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.9999999999999999, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{-1, 
      FormBox[
       RowBox[{"-", "1"}], TraditionalForm]}, {0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{-1, 
      FormBox[
       RowBox[{"-", "1"}], TraditionalForm]}, {0.9, 
      FormBox["0.9`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.881401256250889*^9, 3.881401288960832*^9, {3.88140135973808*^9, 
   3.881401408961711*^9}, 3.8814014530962467`*^9, 3.881401509288144*^9, 
   3.881401606151806*^9, {3.8814016964561462`*^9, 3.881401715503908*^9}, 
   3.881402287842393*^9, 3.881402320181438*^9, {3.8814023923775177`*^9, 
   3.881402417727601*^9}},ExpressionUUID->"59887b8f-4284-4273-9d08-\
9a2e8f5b926f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "n"}], "]"}]}], 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}]}]], " ", "x", " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"-", "n"}], ",", 
     FractionBox["3", "2"], ",", 
     SuperscriptBox["x", "2"]}], "]"}]}], "/.", 
  RowBox[{"n", "\[Rule]", "2"}]}]], "Input",
 CellChangeTimes->{
  3.881402670019844*^9},ExpressionUUID->"33664ea2-82cd-463c-bc75-\
0da9584e8b75"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "x", " ", 
  RowBox[{"(", 
   RowBox[{"15", "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["x", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.881402559939309*^9},ExpressionUUID->"89717a1c-7672-4684-9d21-\
417fe207e9f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"15", "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "4"]}]}], ")"}]}], " ", "\[Equal]", " ", "F"}], 
   ",", " ", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.881402562798184*^9, 3.881402566366806*^9}, {
  3.8814026027996883`*^9, 
  3.881402639831121*^9}},ExpressionUUID->"874c55cb-96c6-4ba4-9eb4-\
8c390288faf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "F"}], "+", 
         RowBox[{"15", " ", "#1"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "F"}], "+", 
         RowBox[{"15", " ", "#1"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "F"}], "+", 
         RowBox[{"15", " ", "#1"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "3"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "F"}], "+", 
         RowBox[{"15", " ", "#1"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "F"}], "+", 
         RowBox[{"15", " ", "#1"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "5"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8814025668526297`*^9, {3.881402606788218*^9, 
   3.881402640128229*^9}},ExpressionUUID->"9849ded6-2360-402e-bb01-\
eb7ceda21711"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "n"}], "]"}]}], 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}]}]], " ", "x", " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"-", "n"}], ",", 
     FractionBox["3", "2"], ",", 
     SuperscriptBox["x", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.88140267767152*^9, 
  3.881402681671893*^9}},ExpressionUUID->"5fecd886-0343-46d2-8ca6-\
8ef970a5caa1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InverseFunction", "[", "f", "]"}]], "Input",
 CellChangeTimes->{{3.8814026866893463`*^9, 
  3.881402690176876*^9}},ExpressionUUID->"16320998-fe79-481d-a666-\
527fe00794fb"],

Cell[BoxData[
 TagBox[
  SuperscriptBox["f", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]],
  InverseFunction,
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8814026906987257`*^9},ExpressionUUID->"8fbec2bc-8955-4b4c-974a-\
4a4b4f08e60b"]
}, Open  ]]
},
WindowSize->{808, 782},
WindowMargins->{{Automatic, 301}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 354, 10, 50, "Input",ExpressionUUID->"8f7f340a-7712-43a3-8287-ba7ae0e18589"],
Cell[937, 34, 223, 6, 37, "Output",ExpressionUUID->"fd3ebca0-1ff5-496e-bcaa-b5ac749355a2"]
}, Open  ]],
Cell[1175, 43, 331, 9, 45, "Input",ExpressionUUID->"d38ebcf7-72b1-41ff-818f-9764c4cc10a0"],
Cell[1509, 54, 420, 12, 45, InheritFromParent,ExpressionUUID->"b7a7ee1d-2a14-4d00-8749-8595c1eb9f06"],
Cell[CellGroupData[{
Cell[1954, 70, 268, 7, 45, "Input",ExpressionUUID->"b0fbfd9f-ecfe-47a0-a19c-1f76129b3d5d"],
Cell[2225, 79, 337, 11, 50, "Output",ExpressionUUID->"e511bf07-b96b-4995-9b44-6aebb28f7491"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2599, 95, 489, 15, 47, "Input",ExpressionUUID->"78d98485-f571-4b92-ba07-01c8dd5960d3"],
Cell[3091, 112, 500, 16, 50, "Output",ExpressionUUID->"f2829aed-5b9c-4db0-9d7f-01b9d7dc6539"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3628, 133, 265, 7, 45, "Input",ExpressionUUID->"ecefa4c0-307a-4226-b1d0-7e6ecd098160"],
Cell[3896, 142, 330, 11, 61, "Output",ExpressionUUID->"a3529e05-5f7c-490e-97b4-12618f92a5bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4263, 158, 480, 15, 61, "Input",ExpressionUUID->"ea8d7ac6-9d3b-45be-bda5-fffc1e0dfa81"],
Cell[4746, 175, 501, 17, 61, "Output",ExpressionUUID->"97135f80-7385-411b-942f-d30ffbc27b8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5284, 197, 404, 12, 51, "Input",ExpressionUUID->"9bd70c2b-feff-4a18-8be5-cce813599ca6"],
Cell[5691, 211, 662, 19, 63, "Output",ExpressionUUID->"038c081a-ff6c-409b-92f5-ba5f2dd5a143"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6390, 235, 812, 23, 61, "Input",ExpressionUUID->"a2566b1d-b2d4-4753-812a-c7fdfb8070ef"],
Cell[7205, 260, 802, 23, 63, "Output",ExpressionUUID->"4b94196b-99b6-4a4a-b06d-424850903348"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8044, 288, 345, 10, 52, "Input",ExpressionUUID->"b92499a1-20b0-43c5-ab34-e078386e1633"],
Cell[8392, 300, 435, 13, 50, "Output",ExpressionUUID->"7282d6d0-ed5e-4044-a99d-f9645dfd96cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8864, 318, 603, 17, 90, "Input",ExpressionUUID->"9b972a00-2f56-42c5-846f-d19c32dec7bc"],
Cell[9470, 337, 513, 14, 51, "Output",ExpressionUUID->"652bb3bc-8014-4517-8092-c58496772a28"],
Cell[9986, 353, 838, 26, 51, "Output",ExpressionUUID->"55f34a0a-2b58-499a-9bf0-09d878fd9b88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10861, 384, 461, 14, 52, "Input",ExpressionUUID->"fe26cef9-ffdb-4d47-a185-67d764fc189b"],
Cell[11325, 400, 10722, 194, 240, "Output",ExpressionUUID->"2958ee08-c82f-46f3-9527-0757e88013bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22084, 599, 378, 11, 45, "Input",ExpressionUUID->"f584251a-5ce5-49f2-b18e-fa64a738d07e"],
Cell[22465, 612, 544, 17, 62, "Output",ExpressionUUID->"8ae14a43-c8be-4e1a-8d56-7e4b755d9444"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23046, 634, 354, 11, 45, "Input",ExpressionUUID->"22c42cc2-4aac-4a22-879a-78a7406c2e55"],
Cell[23403, 647, 610, 19, 50, "Output",ExpressionUUID->"bb2b3326-8376-42ef-9a60-c2adc20fce41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24050, 671, 1183, 36, 75, "Input",ExpressionUUID->"c34016db-6314-4d0b-be14-dcf705e14e71"],
Cell[25236, 709, 8808, 163, 239, "Output",ExpressionUUID->"ba33749d-0736-48ff-870d-8e9930920afb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34081, 877, 419, 13, 61, "Input",ExpressionUUID->"40cf4f69-c7aa-48ea-95a1-575098b00169"],
Cell[34503, 892, 425, 13, 62, "Output",ExpressionUUID->"9eb6a9d9-a0aa-4c46-bbc1-1ea1874de850"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34965, 910, 441, 13, 60, "Input",ExpressionUUID->"9d3847c4-980c-4fe5-9c28-9dd96fc80df0"],
Cell[35409, 925, 253, 5, 45, "Output",ExpressionUUID->"c1106b30-9e28-419c-8480-2cc01aa5fc2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35699, 935, 407, 13, 61, "Input",ExpressionUUID->"6645a5d7-5a45-4ad0-bcd7-6729c00e8946"],
Cell[36109, 950, 353, 12, 61, "Output",ExpressionUUID->"b1747598-1b11-4b8e-9df8-16b5bb5d2f7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36499, 967, 6045, 168, 500, "Input",ExpressionUUID->"6e9be812-1032-4bce-9d43-75e5335d2989"],
Cell[42547, 1137, 14039, 372, 98, "Output",ExpressionUUID->"352eadd9-4130-4387-b78e-4b28d655c322"],
Cell[56589, 1511, 39273, 671, 240, "Output",ExpressionUUID->"67a4b771-fc4a-4591-8b64-b93ce9680ee3"],
Cell[95865, 2184, 2556, 60, 239, "Output",ExpressionUUID->"8bad4db5-bd98-4a27-abbf-6565a5dcc3be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98458, 2249, 468, 10, 30, "Input",ExpressionUUID->"50dc6499-a303-4432-a9b5-0d3d2436e031"],
Cell[98929, 2261, 40394, 693, 239, "Output",ExpressionUUID->"59887b8f-4284-4273-9d08-9a2e8f5b926f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139360, 2959, 641, 21, 60, "Input",ExpressionUUID->"33664ea2-82cd-463c-bc75-0da9584e8b75"],
Cell[140004, 2982, 346, 11, 51, "Output",ExpressionUUID->"89717a1c-7672-4684-9d21-417fe207e9f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140387, 2998, 548, 16, 48, "Input",ExpressionUUID->"874c55cb-96c6-4ba4-9eb4-8c390288faf4"],
Cell[140938, 3016, 2291, 76, 83, "Output",ExpressionUUID->"9849ded6-2360-402e-bb01-eb7ceda21711"]
}, Open  ]],
Cell[143244, 3095, 664, 21, 60, "Input",ExpressionUUID->"5fecd886-0343-46d2-8ca6-8ef970a5caa1"],
Cell[CellGroupData[{
Cell[143933, 3120, 196, 4, 30, "Input",ExpressionUUID->"16320998-fe79-481d-a666-527fe00794fb"],
Cell[144132, 3126, 248, 9, 34, "Output",ExpressionUUID->"8fbec2bc-8955-4b4c-974a-4a4b4f08e60b"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


